$\Lambda_b \to \Lambda \ell^+ \ell^-$ form factors, differential branching fraction, and angular observables from lattice QCD with relativistic $b$ quarks

Using $(2+1)$-flavor lattice QCD, we compute the 10 form factors describing the $\Lambda_b \to \Lambda$ matrix elements of the $b \to s$ vector, axial vector, and tensor currents. The calculation is based on gauge field ensembles generated by the RBC and UKQCD Collaborations with a domain-wall action for the $u$, $d$, and $s$ quarks and the Iwasaki gauge action. The $b$ quark is implemented using an anisotropic clover action, tuned nonperturbatively to the physical point, and the currents are renormalized with a mostly nonperturbative method. We perform simultaneous chiral, continuum, and kinematic extrapolations of the form factors through modified $z$ expansions. Using our form factor results, we obtain precise predictions for the $\Lambda_b \to \Lambda(\to p^+ \pi^-) \mu^+ \mu^-$ differential branching fraction and angular observables in the Standard Model.

==> anc/LambdabLambda_HO_covariance.dat <==
a0_fplus  a0_fplus  0.000749594187095
a0_fplus  a1_fplus  -0.006164273736522
a0_fplus  a2_fplus  0.007281335130633
a0_fplus  a0_fperp  0.000670223129197
a0_fplus  a1_fperp  -0.004243056424882
a0_fplus  a2_fperp  0.001311870031246
a0_fplus  a0_f0  0.000426502665558
a0_fplus  a1_f0  -0.002997481331436
a0_fplus  a2_f0  -0.000341778745641
a0_fplus  a0_gpp  0.000264886750161
a0_fplus  a1_gplus  -0.00193989219487
a0_fplus  a2_gplus  -0.000156609229768
a0_fplus  a1_gperp  -0.002112901089391
a0_fplus  a2_gperp  0.001013971297466
a0_fplus  a0_g0  0.000403817043471
a0_fplus  a1_g0  -0.002971764880527
a0_fplus  a2_g0  0.001631077030093
a0_fplus  a0_hplus  0.000499996242162
a0_fplus  a1_hplus  -0.003191406233943
a0_fplus  a2_hplus  -0.001640271158008
a0_fplus  a0_hperp  0.000383714387856
a0_fplus  a1_hperp  -0.002901531299397
a0_fplus  a2_hperp  0.000438211953796
a0_fplus  a0_htildepp  0.000241060019024
a0_fplus  a1_htildeplus  -0.001569604479089
a0_fplus  a2_htildeplus  -0.000235141528928
a0_fplus  a1_htildeperp  -0.001581214048131
a0_fplus  a2_htildeperp  -0.000298737688151
a1_fplus  a0_fplus  -0.006164273736522
a1_fplus  a1_fplus  0.094116175041483
a1_fplus  a2_fplus  -0.23762132764063
a1_fplus  a0_fperp  -0.004710830597348
a1_fplus  a1_fperp  0.042219205628345
a1_fplus  a2_fperp  -0.019976547027344
a1_fplus  a0_f0  -0.002771903839012
a1_fplus  a1_f0  0.025491345224695
a1_fplus  a2_f0  -0.003970483559369
a1_fplus  a0_gpp  -0.0019281304725
a1_fplus  a1_gplus  0.017700248219831
a1_fplus  a2_gplus  0.005522953238068
a1_fplus  a1_gperp  0.019180125714566
a1_fplus  a2_gperp  -0.011196968421263
a1_fplus  a0_g0  -0.003111858446981
a1_fplus  a1_g0  0.030269762673821
a1_fplus  a2_g0  -0.025608396175448
a1_fplus  a0_hplus  -0.003835093433078
a1_fplus  a1_hplus  0.031430053093567
a1_fplus  a2_hplus  0.007276614667715
a1_fplus  a0_hperp  -0.002993782257011
a1_fplus  a1_hperp  0.027808187373224
a1_fplus  a2_hperp  -0.014151699002751
a1_fplus  a0_htildepp  -0.001716349735084
a1_fplus  a1_htildeplus  0.013045808088989
a1_fplus  a2_htildeplus  0.005792862950489
a1_fplus  a1_htildeperp  0.013650147261026
a1_fplus  a2_htildeperp  0.005110391484756
a2_fplus  a0_fplus  0.007281335130633
a2_fplus  a1_fplus  -0.23762132764063
a2_fplus  a2_fplus  1.3239587719829
a2_fplus  a0_fperp  0.003183753729287
a2_fplus  a1_fperp  -0.046421459478426
a2_fplus  a2_fperp  0.1672432818653
a2_fplus  a0_f0  -0.002261788817519
a2_fplus  a1_f0  0.026728548500567
a2_fplus  a2_f0  0.34183102470963
a2_fplus  a0_gpp  -0.000137950299654
a2_fplus  a1_gplus  0.005069962623019
a2_fplus  a2_gplus  0.049008930477357
a2_fplus  a1_gperp  0.006088056957276
a2_fplus  a2_gperp  0.064781218105166
a2_fplus  a0_g0  0.001224096497007
a2_fplus  a1_g0  -0.026853612087423
a2_fplus  a2_g0  0.160053230048695
a2_fplus  a0_hplus  0.002151882846361
a2_fplus  a1_hplus  -0.031815823817362
a2_fplus  a2_hplus  0.067812985970686
a2_fplus  a0_hperp  0.001630753977662
a2_fplus  a1_hperp  -0.027169943404605
a2_fplus  a2_hperp  0.105446237242565
a2_fplus  a0_htildepp  -0.000162882984062
a2_fplus  a1_htildeplus  0.001664908391538
a2_fplus  a2_htildeplus  0.042596822561078
a2_fplus  a1_htildeperp  0.001034192027789
a2_fplus  a2_htildeperp  0.039342195571889
a0_fperp  a0_fplus  0.000670223129197
a0_fperp  a1_fplus  -0.004710830597348
a0_fperp  a2_fplus  0.003183753729287
a0_fperp  a0_fperp  0.001244975293461
a0_fperp  a1_fperp  -0.010103508140104
a0_fperp  a2_fperp  0.009465313700532
a0_fperp  a0_f0  0.000488466133663
a0_fperp  a1_f0  -0.00332263454294
a0_fperp  a2_f0  0.000570557252382
a0_fperp  a0_gpp  0.00031710571775
a0_fperp  a1_gplus  -0.002239610745509
a0_fperp  a2_gplus  -0.000815709582391
a0_fperp  a1_gperp  -0.002453145400537
a0_fperp  a2_gperp  0.0011335341871
a0_fperp  a0_g0  0.000514983897541
a0_fperp  a1_g0  -0.003964337391603
a0_fperp  a2_g0  0.002802444281122
a0_fperp  a0_hplus  0.000674156597717
a0_fperp  a1_hplus  -0.004529175663623
a0_fperp  a2_hplus  -0.002211827382624
a0_fperp  a0_hperp  0.000502830828959
a0_fperp  a1_hperp  -0.00395072788092
a0_fperp  a2_hperp  0.000748774754741
a0_fperp  a0_htildepp  0.000286488048264
a0_fperp  a1_htildeplus  -0.001828923791609
a0_fperp  a2_htildeplus  -0.000567456441739
a0_fperp  a1_htildeperp  -0.001827629003901
a0_fperp  a2_htildeperp  -0.000676398456857
a1_fperp  a0_fplus  -0.004243056424882
a1_fperp  a1_fplus  0.042219205628345
a1_fperp  a2_fplus  -0.046421459478426
a1_fperp  a0_fperp  -0.010103508140104
a1_fperp  a1_fperp  0.16237356863464
a1_fperp  a2_fperp  -0.393141309425425
a1_fperp  a0_f0  -0.002774289297889
a1_fperp  a1_f0  0.024965001977059
a1_fperp  a2_f0  0.000175166646473
a1_fperp  a0_gpp  -0.002102727635876
a1_fperp  a1_gplus  0.01937414816371
a1_fperp  a2_gplus  0.013643035667118
a1_fperp  a1_gperp  0.021085365905134
a1_fperp  a2_gperp  -0.011400859204747
a1_fperp  a0_g0  -0.003622819095857
a1_fperp  a1_g0  0.038913904231982
a1_fperp  a2_g0  -0.040699478466509
a1_fperp  a0_hplus  -0.004840912074375
a1_fperp  a1_hplus  0.044918377921202
a1_fperp  a2_hplus  0.00493978888909
a1_fperp  a0_hperp  -0.003614639566594
a1_fperp  a1_hperp  0.036227885425357
a1_fperp  a2_hperp  -0.02049124357232
a1_fperp  a0_htildepp  -0.001846776263455
a1_fperp  a1_htildeplus  0.014054485930752
a1_fperp  a2_htildeplus  0.011177238814287
a1_fperp  a1_htildeperp  0.014969174695481
a1_fperp  a2_htildeperp  0.00962562492348
a2_fperp  a0_fplus  0.001311870031246
a2_fperp  a1_fplus  -0.019976547027344
a2_fperp  a2_fplus  0.1672432818653
a2_fperp  a0_fperp  0.009465313700532
a2_fperp  a1_fperp  -0.393141309425425
a2_fperp  a2_fperp  2.6882275522931
a2_fperp  a0_f0  -0.000204342368022
a2_fperp  a1_f0  0.005881260616016
a2_fperp  a2_f0  0.081935529547516
a2_fperp  a0_gpp  -0.000209850641227
a2_fperp  a1_gplus  0.000542196217774
a2_fperp  a2_gplus  0.12392622232333
a2_fperp  a1_gperp  0.003983226240011
a2_fperp  a2_gperp  0.053340536309614
a2_fperp  a0_g0  0.000423429090265
a2_fperp  a1_g0  -0.013835810035897
a2_fperp  a2_g0  0.180704847815305
a2_fperp  a0_hplus  0.000919027439209
a2_fperp  a1_hplus  -0.017126393605156
a2_fperp  a2_hplus  0.193442612467125
a2_fperp  a0_hperp  0.000759784430623
a2_fperp  a1_hperp  -0.018270569805431
a2_fperp  a2_hperp  0.15836619894652
a2_fperp  a0_htildepp  -0.000120107739701
a2_fperp  a1_htildeplus  0.000233653011298
a2_fperp  a2_htildeplus  0.024404264696565
a2_fperp  a1_htildeperp  0.000126527927104
a2_fperp  a2_htildeperp  0.033252147471079
a0_f0  a0_fplus  0.000426502665558
a0_f0  a1_fplus  -0.002771903839012
a0_f0  a2_fplus  -0.002261788817519
a0_f0  a0_fperp  0.000488466133663
a0_f0  a1_fperp  -0.002774289297889
a0_f0  a2_fperp  -0.000204342368022
a0_f0  a0_f0  0.000768568879499
a0_f0  a1_f0  -0.007239926986341
a0_f0  a2_f0  0.010289876179273
a0_f0  a0_gpp  0.000270380801799
a0_f0  a1_gplus  -0.00203447980097
a0_f0  a2_gplus  0.000529858300671
a0_f0  a1_gperp  -0.00211969582404
a0_f0  a2_gperp  0.00112233136626
a0_f0  a0_g0  0.000302373229637
a0_f0  a1_g0  -0.002089801862245
a0_f0  a2_g0  0.000157927851336
a0_f0  a0_hplus  0.000339413209684
a0_f0  a1_hplus  -0.002082172595232
a0_f0  a2_hplus  -0.002147223241724
a0_f0  a0_hperp  0.000274643905194
a0_f0  a1_hperp  -0.002019073938713
a0_f0  a2_hperp  -0.000386010443275
a0_f0  a0_htildepp  0.000254406189114
a0_f0  a1_htildeplus  -0.001564898499737
a0_f0  a2_htildeplus  -0.0003027512335
a0_f0  a1_htildeperp  -0.00166195045044
a0_f0  a2_htildeperp  -0.000214883915274
a1_f0  a0_fplus  -0.002997481331436
a1_f0  a1_fplus  0.025491345224695
a1_f0  a2_fplus  0.026728548500567
a1_f0  a0_fperp  -0.00332263454294
a1_f0  a1_fperp  0.024965001977059
a1_f0  a2_fperp  0.005881260616016
a1_f0  a0_f0  -0.007239926986341
a1_f0  a1_f0  0.11923070625763
a1_f0  a2_f0  -0.29628714559415
a1_f0  a0_gpp  -0.002256917272016
a1_f0  a1_gplus  0.025748024009529
a1_f0  a2_gplus  -0.018296656536878
a1_f0  a1_gperp  0.027454316651891
a1_f0  a2_gperp  -0.019913962450905
a1_f0  a0_g0  -0.002460697452292
a1_f0  a1_g0  0.021254165523065
a1_f0  a2_g0  0.004440410109547
a1_f0  a0_hplus  -0.002576678256981
a1_f0  a1_hplus  0.018004325157924
a1_f0  a2_hplus  0.022738301984211
a1_f0  a0_hperp  -0.002159560581279
a1_f0  a1_hperp  0.018782075728962
a1_f0  a2_hperp  0.002744699395929
a1_f0  a0_htildepp  -0.002107375634093
a1_f0  a1_htildeplus  0.021407061784447
a1_f0  a2_htildeplus  0.000430261309754
a1_f0  a1_htildeperp  0.021812313786279
a1_f0  a2_htildeperp  -0.004124483260734
a2_f0  a0_fplus  -0.000341778745641
a2_f0  a1_fplus  -0.003970483559369
a2_f0  a2_fplus  0.34183102470963
a2_f0  a0_fperp  0.000570557252382
a2_f0  a1_fperp  0.000175166646473
a2_f0  a2_fperp  0.081935529547516
a2_f0  a0_f0  0.010289876179273
a2_f0  a1_f0  -0.29628714559415
a2_f0  a2_f0  1.437114661773
a2_f0  a0_gpp  0.001097612018298
a2_f0  a1_gplus  -0.026798689953657
a2_f0  a2_gplus  0.1364438730468
a2_f0  a1_gperp  -0.028444697879803
a2_f0  a2_gperp  0.1020812540232
a2_f0  a0_g0  0.000274182349624
a2_f0  a1_g0  -0.004541672277633
a2_f0  a2_g0  0.059343868049895
a2_f0  a0_hplus  -0.000287368625369
a2_f0  a1_hplus  0.005003401007092
a2_f0  a2_hplus  0.008364486431492
a2_f0  a0_hperp  0.000049132199762
a2_f0  a1_hperp  -0.004713896084947
a2_f0  a2_hperp  0.047194740040626
a2_f0  a0_htildepp  0.001190827872349
a2_f0  a1_htildeplus  -0.033789789268303
a2_f0  a2_htildeplus  0.069546109801895
a2_f0  a1_htildeperp  -0.031956529289215
a2_f0  a2_htildeperp  0.079430331296601
a0_gpp  a0_fplus  0.000264886750161
a0_gpp  a1_fplus  -0.0019281304725
a0_gpp  a2_fplus  -0.000137950299654
a0_gpp  a0_fperp  0.00031710571775
a0_gpp  a1_fperp  -0.002102727635876
a0_gpp  a2_fperp  -0.000209850641227
a0_gpp  a0_f0  0.000270380801799
a0_gpp  a1_f0  -0.002256917272016
a0_gpp  a2_f0  0.001097612018298
a0_gpp  a0_gpp  0.000421991521668
a0_gpp  a1_gplus  -0.003759869588546
a0_gpp  a2_gplus  0.005670620746292
a0_gpp  a1_gperp  -0.003872882184836
a0_gpp  a2_gperp  0.004711996674294
a0_gpp  a0_g0  0.000335421219134
a0_gpp  a1_g0  -0.001974123915955
a0_gpp  a2_g0  -0.000346715027903
a0_gpp  a0_hplus  0.000291906584519
a0_gpp  a1_hplus  -0.001881247064266
a0_gpp  a2_hplus  -0.0014014576582
a0_gpp  a0_hperp  0.000227998420793
a0_gpp  a1_hperp  -0.001642649592213
a0_gpp  a2_hperp  -0.00036166908329
a0_gpp  a0_htildepp  0.000206965783915
a0_gpp  a1_htildeplus  -0.001421861043326
a0_gpp  a2_htildeplus  -0.000432263423222
a0_gpp  a1_htildeperp  -0.001478113690651
a0_gpp  a2_htildeperp  -0.000388807173654
a1_gplus  a0_fplus  -0.00193989219487
a1_gplus  a1_fplus  0.017700248219831
a1_gplus  a2_fplus  0.005069962623019
a1_gplus  a0_fperp  -0.002239610745509
a1_gplus  a1_fperp  0.01937414816371
a1_gplus  a2_fperp  0.000542196217774
a1_gplus  a0_f0  -0.00203447980097
a1_gplus  a1_f0  0.025748024009529
a1_gplus  a2_f0  -0.026798689953657
a1_gplus  a0_gpp  -0.003759869588546
a1_gplus  a1_gplus  0.0746354934366
a1_gplus  a2_gplus  -0.210402099542295
a1_gplus  a1_gperp  0.051937998499537
a1_gplus  a2_gperp  -0.072755247791337
a1_gplus  a0_g0  -0.002228203961604
a1_gplus  a1_g0  0.017827172091152
a1_gplus  a2_g0  0.006941836142751
a1_gplus  a0_hplus  -0.002025167559939
a1_gplus  a1_hplus  0.016520803104111
a1_gplus  a2_hplus  0.008215191348769
a1_gplus  a0_hperp  -0.001640193858963
a1_gplus  a1_hperp  0.014219163713712
a1_gplus  a2_hperp  0.001690443069516
a1_gplus  a0_htildepp  -0.001650272404696
a1_gplus  a1_htildeplus  0.017795137433368
a1_gplus  a2_htildeplus  0.002028724341306
a1_gplus  a1_htildeperp  0.018290936925246
a1_gplus  a2_htildeperp  -0.000706551832946
a2_gplus  a0_fplus  -0.000156609229768
a2_gplus  a1_fplus  0.005522953238068
a2_gplus  a2_fplus  0.049008930477357
a2_gplus  a0_fperp  -0.000815709582391
a2_gplus  a1_fperp  0.013643035667118
a2_gplus  a2_fperp  0.12392622232333
a2_gplus  a0_f0  0.000529858300671
a2_gplus  a1_f0  -0.018296656536878
a2_gplus  a2_f0  0.1364438730468
a2_gplus  a0_gpp  0.005670620746292
a2_gplus  a1_gplus  -0.210402099542295
a2_gplus  a2_gplus  1.1375254423562
a2_gplus  a1_gperp  -0.094387138268865
a2_gplus  a2_gperp  0.29433421070405
a2_gplus  a0_g0  -0.000276536721072
a2_gplus  a1_g0  0.009551641770213
a2_gplus  a2_g0  0.26543220492477
a2_gplus  a0_hplus  -0.000827844967279
a2_gplus  a1_hplus  0.012150049706052
a2_gplus  a2_hplus  0.080567948388764
a2_gplus  a0_hperp  -0.00037602622956
a2_gplus  a1_hperp  0.003677010258437
a2_gplus  a2_hperp  0.062481472022732
a2_gplus  a0_htildepp  0.000708468812933
a2_gplus  a1_htildeplus  -0.022763769655822
a2_gplus  a2_htildeplus  0.074970571219747
a2_gplus  a1_htildeperp  -0.021634081227004
a2_gplus  a2_htildeperp  0.086914835682365
a1_gperp  a0_fplus  -0.002112901089391
a1_gperp  a1_fplus  0.019180125714566
a1_gperp  a2_fplus  0.006088056957276
a1_gperp  a0_fperp  -0.002453145400537
a1_gperp  a1_fperp  0.021085365905134
a1_gperp  a2_fperp  0.003983226240011
a1_gperp  a0_f0  -0.00211969582404
a1_gperp  a1_f0  0.027454316651891
a1_gperp  a2_f0  -0.028444697879803
a1_gperp  a0_gpp  -0.003872882184836
a1_gperp  a1_gplus  0.051937998499537
a1_gperp  a2_gplus  -0.094387138268865
a1_gperp  a1_gperp  0.086960498675467
a1_gperp  a2_gperp  -0.24267135731656
a1_gperp  a0_g0  -0.002505011162189
a1_gperp  a1_g0  0.019660748812295
a1_gperp  a2_g0  0.018135796537178
a1_gperp  a0_hplus  -0.002235103193491
a1_gperp  a1_hplus  0.018223410351103
a1_gperp  a2_hplus  0.011275108333015
a1_gperp  a0_hperp  -0.001791805769014
a1_gperp  a1_hperp  0.015451602622186
a1_gperp  a2_hperp  0.003351485384243
a1_gperp  a0_htildepp  -0.001710217912772
a1_gperp  a1_htildeplus  0.01897106920955
a1_gperp  a2_htildeplus  0.000819376759791
a1_gperp  a1_htildeperp  0.019489717506668
a1_gperp  a2_htildeperp  -0.001459518463291
a2_gperp  a0_fplus  0.001013971297466
a2_gperp  a1_fplus  -0.011196968421263
a2_gperp  a2_fplus  0.064781218105166
a2_gperp  a0_fperp  0.0011335341871
a2_gperp  a1_fperp  -0.011400859204747
a2_gperp  a2_fperp  0.053340536309614
a2_gperp  a0_f0  0.00112233136626
a2_gperp  a1_f0  -0.019913962450905
a2_gperp  a2_f0  0.1020812540232
a2_gperp  a0_gpp  0.004711996674294
a2_gperp  a1_gplus  -0.072755247791337
a2_gperp  a2_gplus  0.29433421070405
a2_gperp  a1_gperp  -0.24267135731656
a2_gperp  a2_gperp  1.8800242971951
a2_gperp  a0_g0  0.001510238495662
a2_gperp  a1_g0  -0.010404031174031
a2_gperp  a2_g0  0.080087913363575
a2_gperp  a0_hplus  0.00075445508716
a2_gperp  a1_hplus  -0.009284448983969
a2_gperp  a2_hplus  0.044317786705854
a2_gperp  a0_hperp  0.000675791970399
a2_gperp  a1_hperp  -0.009025429594688
a2_gperp  a2_hperp  0.039919678999646
a2_gperp  a0_htildepp  0.000520286693854
a2_gperp  a1_htildeplus  -0.018837492368515
a2_gperp  a2_htildeplus  0.104070813414845
a2_gperp  a1_htildeperp  -0.018203704191479
a2_gperp  a2_htildeperp  0.104933915854065
a0_g0  a0_fplus  0.000403817043471
a0_g0  a1_fplus  -0.003111858446981
a0_g0  a2_fplus  0.001224096497007
a0_g0  a0_fperp  0.000514983897541
a0_g0  a1_fperp  -0.003622819095857
a0_g0  a2_fperp  0.000423429090265
a0_g0  a0_f0  0.000302373229637
a0_g0  a1_f0  -0.002460697452292
a0_g0  a2_f0  0.000274182349624
a0_g0  a0_gpp  0.000335421219134
a0_g0  a1_gplus  -0.002228203961604
a0_g0  a2_gplus  -0.000276536721072
a0_g0  a1_gperp  -0.002505011162189
a0_g0  a2_gperp  0.001510238495662
a0_g0  a0_g0  0.00071076533486
a0_g0  a1_g0  -0.005855726783632
a0_g0  a2_g0  0.008264162799134
a0_g0  a0_hplus  0.000474302506984
a0_g0  a1_hplus  -0.002924935665405
a0_g0  a2_hplus  -0.001863507870494
a0_g0  a0_hperp  0.000362110169613
a0_g0  a1_hperp  -0.002666700467593
a0_g0  a2_hperp  0.000320243770858
a0_g0  a0_htildepp  0.000225032432429
a0_g0  a1_htildeplus  -0.001499472575731
a0_g0  a2_htildeplus  -0.000215898816039
a0_g0  a1_htildeperp  -0.001473452499025
a0_g0  a2_htildeperp  -0.000425312511832
a1_g0  a0_fplus  -0.002971764880527
a1_g0  a1_fplus  0.030269762673821
a1_g0  a2_fplus  -0.026853612087423
a1_g0  a0_fperp  -0.003964337391603
a1_g0  a1_fperp  0.038913904231982
a1_g0  a2_fperp  -0.013835810035897
a1_g0  a0_f0  -0.002089801862245
a1_g0  a1_f0  0.021254165523065
a1_g0  a2_f0  -0.004541672277633
a1_g0  a0_gpp  -0.001974123915955
a1_g0  a1_gplus  0.017827172091152
a1_g0  a2_gplus  0.009551641770213
a1_g0  a1_gperp  0.019660748812295
a1_g0  a2_gperp  -0.010404031174031
a1_g0  a0_g0  -0.005855726783632
a1_g0  a1_g0  0.085808820655824
a1_g0  a2_g0  -0.210938139973795
a1_g0  a0_hplus  -0.00359523924116
a1_g0  a1_hplus  0.029615192790805
a1_g0  a2_hplus  0.010019836593981
a1_g0  a0_hperp  -0.002723662938843
a1_g0  a1_hperp  0.025548228984203
a1_g0  a2_hperp  -0.012275983576597
a1_g0  a0_htildepp  -0.001515639536591
a1_g0  a1_htildeplus  0.011951657706282
a1_g0  a2_htildeplus  0.004425795396647
a1_g0  a1_htildeperp  0.012294573078911
a1_g0  a2_htildeperp  0.005705246005321
a2_g0  a0_fplus  0.001631077030093
a2_g0  a1_fplus  -0.025608396175448
a2_g0  a2_fplus  0.160053230048695
a2_g0  a0_fperp  0.002802444281122
a2_g0  a1_fperp  -0.040699478466509
a2_g0  a2_fperp  0.180704847815305
a2_g0  a0_f0  0.000157927851336
a2_g0  a1_f0  0.004440410109547
a2_g0  a2_f0  0.059343868049895
a2_g0  a0_gpp  -0.000346715027903
a2_g0  a1_gplus  0.006941836142751
a2_g0  a2_gplus  0.26543220492477
a2_g0  a1_gperp  0.018135796537178
a2_g0  a2_gperp  0.080087913363575
a2_g0  a0_g0  0.008264162799134
a2_g0  a1_g0  -0.210938139973795
a2_g0  a2_g0  1.0664748359808
a2_g0  a0_hplus  0.00243399748001
a2_g0  a1_hplus  -0.02336621437443
a2_g0  a2_hplus  0.084428552599303
a2_g0  a0_hperp  0.001729767311256
a2_g0  a1_hperp  -0.025346324538527
a2_g0  a2_hperp  0.112314617040575
a2_g0  a0_htildepp  -0.000169576014158
a2_g0  a1_htildeplus  0.003281920660648
a2_g0  a2_htildeplus  0.058027856621142
a2_g0  a1_htildeperp  0.003575698593932
a2_g0  a2_htildeperp  0.058325568539428
a0_hplus  a0_fplus  0.000499996242162
a0_hplus  a1_fplus  -0.003835093433078
a0_hplus  a2_fplus  0.002151882846361
a0_hplus  a0_fperp  0.000674156597717
a0_hplus  a1_fperp  -0.004840912074375
a0_hplus  a2_fperp  0.000919027439209
a0_hplus  a0_f0  0.000339413209684
a0_hplus  a1_f0  -0.002576678256981
a0_hplus  a2_f0  -0.000287368625369
a0_hplus  a0_gpp  0.000291906584519
a0_hplus  a1_gplus  -0.002025167559939
a0_hplus  a2_gplus  -0.000827844967279
a0_hplus  a1_gperp  -0.002235103193491
a0_hplus  a2_gperp  0.00075445508716
a0_hplus  a0_g0  0.000474302506984
a0_hplus  a1_g0  -0.00359523924116
a0_hplus  a2_g0  0.00243399748001
a0_hplus  a0_hplus  0.001787395798472
a0_hplus  a1_hplus  -0.010435717161899
a0_hplus  a2_hplus  0.003619965157987
a0_hplus  a0_hperp  0.001054263300679
a0_hplus  a1_hperp  -0.005109429595942
a0_hplus  a2_hperp  0.001950354160658
a0_hplus  a0_htildepp  0.000674377659471
a0_hplus  a1_htildeplus  -0.002673954891844
a0_hplus  a2_htildeplus  0.00108807205506
a0_hplus  a1_htildeperp  -0.002707762322253
a0_hplus  a2_htildeperp  0.000719504817798
a1_hplus  a0_fplus  -0.003191406233943
a1_hplus  a1_fplus  0.031430053093567
a1_hplus  a2_fplus  -0.031815823817362
a1_hplus  a0_fperp  -0.004529175663623
a1_hplus  a1_fperp  0.044918377921202
a1_hplus  a2_fperp  -0.017126393605156
a1_hplus  a0_f0  -0.002082172595232
a1_hplus  a1_f0  0.018004325157924
a1_hplus  a2_f0  0.005003401007092
a1_hplus  a0_gpp  -0.001881247064266
a1_hplus  a1_gplus  0.016520803104111
a1_hplus  a2_gplus  0.012150049706052
a1_hplus  a1_gperp  0.018223410351103
a1_hplus  a2_gperp  -0.009284448983969
a1_hplus  a0_g0  -0.002924935665405
a1_hplus  a1_g0  0.029615192790805
a1_hplus  a2_g0  -0.02336621437443
a1_hplus  a0_hplus  -0.010435717161899
a1_hplus  a1_hplus  0.15975337705658
a1_hplus  a2_hplus  -0.3512302745458
a1_hplus  a0_hperp  -0.004258118714408
a1_hplus  a1_hperp  0.035002257332446
a1_hplus  a2_hperp  -0.01964825107691
a1_hplus  a0_htildepp  -0.002478298810949
a1_hplus  a1_htildeplus  0.014272733353417
a1_hplus  a2_htildeplus  0.008382756516008
a1_hplus  a1_htildeperp  0.015504170032356
a1_hplus  a2_htildeperp  0.007345011182496
a2_hplus  a0_fplus  -0.001640271158008
a2_hplus  a1_fplus  0.007276614667715
a2_hplus  a2_fplus  0.067812985970686
a2_hplus  a0_fperp  -0.002211827382624
a2_hplus  a1_fperp  0.00493978888909
a2_hplus  a2_fperp  0.193442612467125
a2_hplus  a0_f0  -0.002147223241724
a2_hplus  a1_f0  0.022738301984211
a2_hplus  a2_f0  0.008364486431492
a2_hplus  a0_gpp  -0.0014014576582
a2_hplus  a1_gplus  0.008215191348769
a2_hplus  a2_gplus  0.080567948388764
a2_hplus  a1_gperp  0.011275108333015
a2_hplus  a2_gperp  0.044317786705854
a2_hplus  a0_g0  -0.001863507870494
a2_hplus  a1_g0  0.010019836593981
a2_hplus  a2_g0  0.084428552599303
a2_hplus  a0_hplus  0.003619965157987
a2_hplus  a1_hplus  -0.3512302745458
a2_hplus  a2_hplus  2.8088303844212
a2_hplus  a0_hperp  -0.002137591323261
a2_hplus  a1_hperp  0.002336940401947
a2_hplus  a2_hperp  0.158450840141245
a2_hplus  a0_htildepp  -0.001684398181157
a2_hplus  a1_htildeplus  0.010068977533908
a2_hplus  a2_htildeplus  0.021521818973198
a2_hplus  a1_htildeperp  0.009468286998763
a2_hplus  a2_htildeperp  0.028882083868226
a0_hperp  a0_fplus  0.000383714387856
a0_hperp  a1_fplus  -0.002993782257011
a0_hperp  a2_fplus  0.001630753977662
a0_hperp  a0_fperp  0.000502830828959
a0_hperp  a1_fperp  -0.003614639566594
a0_hperp  a2_fperp  0.000759784430623
a0_hperp  a0_f0  0.000274643905194
a0_hperp  a1_f0  -0.002159560581279
a0_hperp  a2_f0  0.000049132199762
a0_hperp  a0_gpp  0.000227998420793
a0_hperp  a1_gplus  -0.001640193858963
a0_hperp  a2_gplus  -0.00037602622956
a0_hperp  a1_gperp  -0.001791805769014
a0_hperp  a2_gperp  0.000675791970399
a0_hperp  a0_g0  0.000362110169613
a0_hperp  a1_g0  -0.002723662938843
a0_hperp  a2_g0  0.001729767311256
a0_hperp  a0_hplus  0.001054263300679
a0_hperp  a1_hplus  -0.004258118714408
a0_hperp  a2_hplus  -0.002137591323261
a0_hperp  a0_hperp  0.000976602997817
a0_hperp  a1_hperp  -0.005798480068419
a0_hperp  a2_hperp  0.005137223533988
a0_hperp  a0_htildepp  0.000531506161576
a0_hperp  a1_htildeplus  -0.002157390270078
a0_hperp  a2_htildeplus  0.000982170432254
a0_hperp  a1_htildeperp  -0.002181920159564
a0_hperp  a2_htildeperp  0.000760994381508
a1_hperp  a0_fplus  -0.002901531299397
a1_hperp  a1_fplus  0.027808187373224
a1_hperp  a2_fplus  -0.027169943404605
a1_hperp  a0_fperp  -0.00395072788092
a1_hperp  a1_fperp  0.036227885425357
a1_hperp  a2_fperp  -0.018270569805431
a1_hperp  a0_f0  -0.002019073938713
a1_hperp  a1_f0  0.018782075728962
a1_hperp  a2_f0  -0.004713896084947
a1_hperp  a0_gpp  -0.001642649592213
a1_hperp  a1_gplus  0.014219163713712
a1_hperp  a2_gplus  0.003677010258437
a1_hperp  a1_gperp  0.015451602622186
a1_hperp  a2_gperp  -0.009025429594688
a1_hperp  a0_g0  -0.002666700467593
a1_hperp  a1_g0  0.025548228984203
a1_hperp  a2_g0  -0.025346324538527
a1_hperp  a0_hplus  -0.005109429595942
a1_hperp  a1_hplus  0.035002257332446
a1_hperp  a2_hplus  0.002336940401947
a1_hperp  a0_hperp  -0.005798480068419
a1_hperp  a1_hperp  0.076534052830695
a1_hperp  a2_hperp  -0.17535076837596
a1_hperp  a0_htildepp  -0.002250134070338
a1_hperp  a1_htildeplus  0.013081895217091
a1_hperp  a2_htildeplus  0.003981806302775
a1_hperp  a1_htildeperp  0.013599017609615
a1_hperp  a2_htildeperp  0.002608840689475
a2_hperp  a0_fplus  0.000438211953796
a2_hperp  a1_fplus  -0.014151699002751
a2_hperp  a2_fplus  0.105446237242565
a2_hperp  a0_fperp  0.000748774754741
a2_hperp  a1_fperp  -0.02049124357232
a2_hperp  a2_fperp  0.15836619894652
a2_hperp  a0_f0  -0.000386010443275
a2_hperp  a1_f0  0.002744699395929
a2_hperp  a2_f0  0.047194740040626
a2_hperp  a0_gpp  -0.00036166908329
a2_hperp  a1_gplus  0.001690443069516
a2_hperp  a2_gplus  0.062481472022732
a2_hperp  a1_gperp  0.003351485384243
a2_hperp  a2_gperp  0.039919678999646
a2_hperp  a0_g0  0.000320243770858
a2_hperp  a1_g0  -0.012275983576597
a2_hperp  a2_g0  0.112314617040575
a2_hperp  a0_hplus  0.001950354160658
a2_hperp  a1_hplus  -0.01964825107691
a2_hperp  a2_hplus  0.158450840141245
a2_hperp  a0_hperp  0.005137223533988
a2_hperp  a1_hperp  -0.17535076837596
a2_hperp  a2_hperp  1.1572126142151
a2_hperp  a0_htildepp  0.000403356394
a2_hperp  a1_htildeplus  0.000428081263527
a2_hperp  a2_htildeplus  0.021461110682732
a2_hperp  a1_htildeperp  0.000014241702597
a2_hperp  a2_htildeperp  0.02522085502989
a0_htildepp  a0_fplus  0.000241060019024
a0_htildepp  a1_fplus  -0.001716349735084
a0_htildepp  a2_fplus  -0.000162882984062
a0_htildepp  a0_fperp  0.000286488048264
a0_htildepp  a1_fperp  -0.001846776263455
a0_htildepp  a2_fperp  -0.000120107739701
a0_htildepp  a0_f0  0.000254406189114
a0_htildepp  a1_f0  -0.002107375634093
a0_htildepp  a2_f0  0.001190827872349
a0_htildepp  a0_gpp  0.000206965783915
a0_htildepp  a1_gplus  -0.001650272404696
a0_htildepp  a2_gplus  0.000708468812933
a0_htildepp  a1_gperp  -0.001710217912772
a0_htildepp  a2_gperp  0.000520286693854
a0_htildepp  a0_g0  0.000225032432429
a0_htildepp  a1_g0  -0.001515639536591
a0_htildepp  a2_g0  -0.000169576014158
a0_htildepp  a0_hplus  0.000674377659471
a0_htildepp  a1_hplus  -0.002478298810949
a0_htildepp  a2_hplus  -0.001684398181157
a0_htildepp  a0_hperp  0.000531506161576
a0_htildepp  a1_hperp  -0.002250134070338
a0_htildepp  a2_hperp  0.000403356394
a0_htildepp  a0_htildepp  0.000613916259219
a0_htildepp  a1_htildeplus  -0.003211535116862
a0_htildepp  a2_htildeplus  0.002773988408574
a0_htildepp  a1_htildeperp  -0.003287132276617
a0_htildepp  a2_htildeperp  0.002780791505225
a1_htildeplus  a0_fplus  -0.001569604479089
a1_htildeplus  a1_fplus  0.013045808088989
a1_htildeplus  a2_fplus  0.001664908391538
a1_htildeplus  a0_fperp  -0.001828923791609
a1_htildeplus  a1_fperp  0.014054485930752
a1_htildeplus  a2_fperp  0.000233653011298
a1_htildeplus  a0_f0  -0.001564898499737
a1_htildeplus  a1_f0  0.021407061784447
a1_htildeplus  a2_f0  -0.033789789268303
a1_htildeplus  a0_gpp  -0.001421861043326
a1_htildeplus  a1_gplus  0.017795137433368
a1_htildeplus  a2_gplus  -0.022763769655822
a1_htildeplus  a1_gperp  0.01897106920955
a1_htildeplus  a2_gperp  -0.018837492368515
a1_htildeplus  a0_g0  -0.001499472575731
a1_htildeplus  a1_g0  0.011951657706282
a1_htildeplus  a2_g0  0.003281920660648
a1_htildeplus  a0_hplus  -0.002673954891844
a1_htildeplus  a1_hplus  0.014272733353417
a1_htildeplus  a2_hplus  0.010068977533908
a1_htildeplus  a0_hperp  -0.002157390270078
a1_htildeplus  a1_hperp  0.013081895217091
a1_htildeplus  a2_hperp  0.000428081263527
a1_htildeplus  a0_htildepp  -0.003211535116862
a1_htildeplus  a1_htildeplus  0.05305937788951
a1_htildeplus  a2_htildeplus  -0.10700862971061
a1_htildeplus  a1_htildeperp  0.037247224636574
a1_htildeplus  a2_htildeperp  -0.044534964795194
a2_htildeplus  a0_fplus  -0.000235141528928
a2_htildeplus  a1_fplus  0.005792862950489
a2_htildeplus  a2_fplus  0.042596822561078
a2_htildeplus  a0_fperp  -0.000567456441739
a2_htildeplus  a1_fperp  0.011177238814287
a2_htildeplus  a2_fperp  0.024404264696565
a2_htildeplus  a0_f0  -0.0003027512335
a2_htildeplus  a1_f0  0.000430261309754
a2_htildeplus  a2_f0  0.069546109801895
a2_htildeplus  a0_gpp  -0.000432263423222
a2_htildeplus  a1_gplus  0.002028724341306
a2_htildeplus  a2_gplus  0.074970571219747
a2_htildeplus  a1_gperp  0.000819376759791
a2_htildeplus  a2_gperp  0.104070813414845
a2_htildeplus  a0_g0  -0.000215898816039
a2_htildeplus  a1_g0  0.004425795396647
a2_htildeplus  a2_g0  0.058027856621142
a2_htildeplus  a0_hplus  0.00108807205506
a2_htildeplus  a1_hplus  0.008382756516008
a2_htildeplus  a2_hplus  0.021521818973198
a2_htildeplus  a0_hperp  0.000982170432254
a2_htildeplus  a1_hperp  0.003981806302775
a2_htildeplus  a2_hperp  0.021461110682732
a2_htildeplus  a0_htildepp  0.002773988408574
a2_htildeplus  a1_htildeplus  -0.10700862971061
a2_htildeplus  a2_htildeplus  1.0081550127901
a2_htildeplus  a1_htildeperp  -0.037122682902614
a2_htildeplus  a2_htildeperp  0.414938185320825
a1_htildeperp  a0_fplus  -0.001581214048131
a1_htildeperp  a1_fplus  0.013650147261026
a1_htildeperp  a2_fplus  0.001034192027789
a1_htildeperp  a0_fperp  -0.001827629003901
a1_htildeperp  a1_fperp  0.014969174695481
a1_htildeperp  a2_fperp  0.000126527927104
a1_htildeperp  a0_f0  -0.00166195045044
a1_htildeperp  a1_f0  0.021812313786279
a1_htildeperp  a2_f0  -0.031956529289215
a1_htildeperp  a0_gpp  -0.001478113690651
a1_htildeperp  a1_gplus  0.018290936925246
a1_htildeperp  a2_gplus  -0.021634081227004
a1_htildeperp  a1_gperp  0.019489717506668
a1_htildeperp  a2_gperp  -0.018203704191479
a1_htildeperp  a0_g0  -0.001473452499025
a1_htildeperp  a1_g0  0.012294573078911
a1_htildeperp  a2_g0  0.003575698593932
a1_htildeperp  a0_hplus  -0.002707762322253
a1_htildeperp  a1_hplus  0.015504170032356
a1_htildeperp  a2_hplus  0.009468286998763
a1_htildeperp  a0_hperp  -0.002181920159564
a1_htildeperp  a1_hperp  0.013599017609615
a1_htildeperp  a2_hperp  0.000014241702597
a1_htildeperp  a0_htildepp  -0.003287132276617
a1_htildeperp  a1_htildeplus  0.037247224636574
a1_htildeperp  a2_htildeplus  -0.037122682902614
a1_htildeperp  a1_htildeperp  0.051437631908735
a1_htildeperp  a2_htildeperp  -0.112377982154735
a2_htildeperp  a0_fplus  -0.000298737688151
a2_htildeperp  a1_fplus  0.005110391484756
a2_htildeperp  a2_fplus  0.039342195571889
a2_htildeperp  a0_fperp  -0.000676398456857
a2_htildeperp  a1_fperp  0.00962562492348
a2_htildeperp  a2_fperp  0.033252147471079
a2_htildeperp  a0_f0  -0.000214883915274
a2_htildeperp  a1_f0  -0.004124483260734
a2_htildeperp  a2_f0  0.079430331296601
a2_htildeperp  a0_gpp  -0.000388807173654
a2_htildeperp  a1_gplus  -0.000706551832946
a2_htildeperp  a2_gplus  0.086914835682365
a2_htildeperp  a1_gperp  -0.001459518463291
a2_htildeperp  a2_gperp  0.104933915854065
a2_htildeperp  a0_g0  -0.000425312511832
a2_htildeperp  a1_g0  0.005705246005321
a2_htildeperp  a2_g0  0.058325568539428
a2_htildeperp  a0_hplus  0.000719504817798
a2_htildeperp  a1_hplus  0.007345011182496
a2_htildeperp  a2_hplus  0.028882083868226
a2_htildeperp  a0_hperp  0.000760994381508
a2_htildeperp  a1_hperp  0.002608840689475
a2_htildeperp  a2_hperp  0.02522085502989
a2_htildeperp  a0_htildepp  0.002780791505225
a2_htildeperp  a1_htildeplus  -0.044534964795194
a2_htildeperp  a2_htildeplus  0.414938185320825
a2_htildeperp  a1_htildeperp  -0.112377982154735
a2_htildeperp  a2_htildeperp  0.91177500521903


==> anc/LambdabLambda_HO_results.dat <==
a0_fplus  0.42289944554385
a1_fplus  -1.3728104863374
a2_fplus  1.7972027464353
a0_fperp  0.51481500095982
a1_fperp  -1.4781062832535
a2_fperp  1.2496439876194
a0_f0  0.36042499343404
a1_f0  -0.92482193483026
a2_f0  0.98613652433444
a0_gpp  0.35215636497534
a1_gplus  -1.2967731205869
a2_gplus  2.7105907966216
a1_gperp  -1.3607353822819
a2_gperp  2.4621349078983
a0_g0  0.40587786671876
a1_g0  -1.1622160468556
a2_g0  1.1489545265193
a0_hplus  0.47531395286747
a1_hplus  -0.8839853942628
a2_hplus  -0.81901562111834
a0_hperp  0.37449633654207
a1_hperp  -0.94393620829042
a2_hperp  1.160584212019
a0_htildepp  0.32557980205714
a1_htildeplus  -0.96031340669186
a2_htildeplus  2.9779809449577
a1_htildeperp  -0.96338607873742
a2_htildeperp  2.4782325273996


==> anc/LambdabLambda_covariance.dat <==
a0_fplus  a0_fplus  0.000353243175207
a0_fplus  a1_fplus  -0.0028144465359
a0_fplus  a0_fperp  0.000360350065273
a0_fplus  a1_fperp  -0.00270340965556
a0_fplus  a0_f0  0.000221028266686
a0_fplus  a1_f0  -0.002006864812874
a0_fplus  a0_gpp  0.00016855952011
a0_fplus  a1_gplus  -0.001447446662189
a0_fplus  a1_gperp  -0.001478925033811
a0_fplus  a0_g0  0.000270179912828
a0_fplus  a1_g0  -0.001987823211128
a0_fplus  a0_hplus  0.00033994826705
a0_fplus  a1_hplus  -0.002346688588597
a0_fplus  a0_hperp  0.000257154108335
a0_fplus  a1_hperp  -0.001910925633734
a0_fplus  a0_htildepp  0.000158398925968
a0_fplus  a1_htildeplus  -0.001146465074956
a0_fplus  a1_htildeperp  -0.001146331772026
a1_fplus  a0_fplus  -0.0028144465359
a1_fplus  a1_fplus  0.028315604583327
a1_fplus  a0_fperp  -0.002847604307581
a1_fplus  a1_fperp  0.025834663285709
a1_fplus  a0_f0  -0.001855259342751
a1_fplus  a1_f0  0.019686386686667
a1_fplus  a0_gpp  -0.001351424660976
a1_fplus  a1_gplus  0.013803548020029
a1_fplus  a1_gperp  0.013903771086461
a1_fplus  a0_g0  -0.002048322527681
a1_fplus  a1_g0  0.018418133443744
a1_fplus  a0_hplus  -0.002668592029387
a1_fplus  a1_hplus  0.022832681808978
a1_fplus  a0_hperp  -0.001994995098587
a1_fplus  a1_hperp  0.017509618466289
a1_fplus  a0_htildepp  -0.001252194120123
a1_fplus  a1_htildeplus  0.011016743160653
a1_fplus  a1_htildeperp  0.011180803671899
a0_fperp  a0_fplus  0.000360350065273
a0_fperp  a1_fplus  -0.002847604307581
a0_fperp  a0_fperp  0.00063039006709
a0_fperp  a1_fperp  -0.005163120139687
a0_fperp  a0_f0  0.000243673553486
a0_fperp  a1_f0  -0.002186383550245
a0_fperp  a0_gpp  0.000196882833497
a0_fperp  a1_gplus  -0.001696125848373
a0_fperp  a1_gperp  -0.001714954136976
a0_fperp  a0_g0  0.00034530570165
a0_fperp  a1_g0  -0.00262673139798
a0_fperp  a0_hplus  0.000458776280675
a0_fperp  a1_hplus  -0.003322726349056
a0_fperp  a0_hperp  0.00033396192372
a0_fperp  a1_hperp  -0.002557960498221
a0_fperp  a0_htildepp  0.000182470599486
a0_fperp  a1_htildeplus  -0.001334444970018
a0_fperp  a1_htildeperp  -0.001329376312014
a1_fperp  a0_fplus  -0.00270340965556
a1_fperp  a1_fplus  0.025834663285709
a1_fperp  a0_fperp  -0.005163120139687
a1_fperp  a1_fperp  0.058226758324531
a1_fperp  a0_f0  -0.00182534729283
a1_fperp  a1_f0  0.018378575084431
a1_fperp  a0_gpp  -0.001510596109418
a1_fperp  a1_gplus  0.015707006995713
a1_fperp  a1_gperp  0.015232258818376
a1_fperp  a0_g0  -0.002473833337081
a1_fperp  a1_g0  0.02496527054534
a1_fperp  a0_hplus  -0.003541695395716
a1_fperp  a1_hplus  0.035027080660571
a1_fperp  a0_hperp  -0.002512607673246
a1_fperp  a1_hperp  0.024078084159182
a1_fperp  a0_htildepp  -0.001379281167683
a1_fperp  a1_htildeplus  0.012511738076804
a1_fperp  a1_htildeperp  0.012913748586673
a0_f0  a0_fplus  0.000221028266686
a0_f0  a1_fplus  -0.001855259342751
a0_f0  a0_fperp  0.000243673553486
a0_f0  a1_fperp  -0.00182534729283
a0_f0  a0_f0  0.000452394017788
a0_f0  a1_f0  -0.004156053308142
a0_f0  a0_gpp  0.000187000537219
a0_f0  a1_gplus  -0.001605380847284
a0_f0  a1_gperp  -0.00160955155799
a0_f0  a0_g0  0.000201158227599
a0_f0  a1_g0  -0.001516533321159
a0_f0  a0_hplus  0.000216894876378
a0_f0  a1_hplus  -0.001500279488204
a0_f0  a0_hperp  0.000181961152266
a0_f0  a1_hperp  -0.001391758541353
a0_f0  a0_htildepp  0.000185011093114
a0_f0  a1_htildeplus  -0.001225777054074
a0_f0  a1_htildeperp  -0.001291946519102
a1_f0  a0_fplus  -0.002006864812874
a1_f0  a1_fplus  0.019686386686667
a1_f0  a0_fperp  -0.002186383550245
a1_f0  a1_fperp  0.018378575084431
a1_f0  a0_f0  -0.004156053308142
a1_f0  a1_f0  0.050625088357097
a1_f0  a0_gpp  -0.001711703087961
a1_f0  a1_gplus  0.019545337897135
a1_f0  a1_gperp  0.02063093959969
a1_f0  a0_g0  -0.001822492657247
a1_f0  a1_g0  0.015852436290011
a1_f0  a0_hplus  -0.001942183339084
a1_f0  a1_hplus  0.014978401804797
a1_f0  a0_hperp  -0.001607890246814
a1_f0  a1_hperp  0.014051839328383
a1_f0  a0_htildepp  -0.001651682904191
a1_f0  a1_htildeplus  0.016268697956114
a1_f0  a1_htildeperp  0.016326156120592
a0_gpp  a0_fplus  0.00016855952011
a0_gpp  a1_fplus  -0.001351424660976
a0_gpp  a0_fperp  0.000196882833497
a0_gpp  a1_fperp  -0.001510596109418
a0_gpp  a0_f0  0.000187000537219
a0_gpp  a1_f0  -0.001711703087961
a0_gpp  a0_gpp  0.000201734707017
a0_gpp  a1_gplus  -0.001960837764118
a0_gpp  a1_gperp  -0.002044355603798
a0_gpp  a0_g0  0.000169817231814
a0_gpp  a1_g0  -0.001334205246348
a0_gpp  a0_hplus  0.000181097056843
a0_gpp  a1_hplus  -0.001321790380586
a0_gpp  a0_hperp  0.000146049791892
a0_gpp  a1_hperp  -0.001116757758771
a0_gpp  a0_htildepp  0.000140809930338
a0_gpp  a1_htildeplus  -0.001095904601253
a0_gpp  a1_htildeperp  -0.00112602572984
a1_gplus  a0_fplus  -0.001447446662189
a1_gplus  a1_fplus  0.013803548020029
a1_gplus  a0_fperp  -0.001696125848373
a1_gplus  a1_fperp  0.015707006995713
a1_gplus  a0_f0  -0.001605380847284
a1_gplus  a1_f0  0.019545337897135
a1_gplus  a0_gpp  -0.001960837764118
a1_gplus  a1_gplus  0.028149086425255
a1_gplus  a1_gperp  0.026805180690722
a1_gplus  a0_g0  -0.001526533627813
a1_gplus  a1_g0  0.015133338172602
a1_gplus  a0_hplus  -0.001565153376268
a1_gplus  a1_hplus  0.014226140535275
a1_gplus  a0_hperp  -0.001249267238973
a1_gplus  a1_hperp  0.011523863078928
a1_gplus  a0_htildepp  -0.001276806636567
a1_gplus  a1_htildeplus  0.014367002352147
a1_gplus  a1_htildeperp  0.014493998678559
a1_gperp  a0_fplus  -0.001478925033811
a1_gperp  a1_fplus  0.013903771086461
a1_gperp  a0_fperp  -0.001714954136976
a1_gperp  a1_fperp  0.015232258818376
a1_gperp  a0_f0  -0.00160955155799
a1_gperp  a1_f0  0.02063093959969
a1_gperp  a0_gpp  -0.002044355603798
a1_gperp  a1_gplus  0.026805180690722
a1_gperp  a1_gperp  0.036510739620998
a1_gperp  a0_g0  -0.001579189658104
a1_gperp  a1_g0  0.015184150809215
a1_gperp  a0_hplus  -0.001593412096834
a1_gperp  a1_hplus  0.013991350061301
a1_gperp  a0_hperp  -0.001279738497504
a1_gperp  a1_hperp  0.01156886523209
a1_gperp  a0_htildepp  -0.001313434204275
a1_gperp  a1_htildeplus  0.01561320350305
a1_gperp  a1_htildeperp  0.015677921104868
a0_g0  a0_fplus  0.000270179912828
a0_g0  a1_fplus  -0.002048322527681
a0_g0  a0_fperp  0.00034530570165
a0_g0  a1_fperp  -0.002473833337081
a0_g0  a0_f0  0.000201158227599
a0_g0  a1_f0  -0.001822492657247
a0_g0  a0_gpp  0.000169817231814
a0_g0  a1_gplus  -0.001526533627813
a0_g0  a1_gperp  -0.001579189658104
a0_g0  a0_g0  0.000332854816484
a0_g0  a1_g0  -0.002552835825032
a0_g0  a0_hplus  0.000329146096846
a0_g0  a1_hplus  -0.002184884829274
a0_g0  a0_hperp  0.000246784243765
a0_g0  a1_hperp  -0.001781287766275
a0_g0  a0_htildepp  0.000155140498103
a0_g0  a1_htildeplus  -0.001168930421299
a0_g0  a1_htildeperp  -0.001149493978124
a1_g0  a0_fplus  -0.001987823211128
a1_g0  a1_fplus  0.018418133443744
a1_g0  a0_fperp  -0.00262673139798
a1_g0  a1_fperp  0.02496527054534
a1_g0  a0_f0  -0.001516533321159
a1_g0  a1_f0  0.015852436290011
a1_g0  a0_gpp  -0.001334205246348
a1_g0  a1_gplus  0.015133338172602
a1_g0  a1_gperp  0.015184150809215
a1_g0  a0_g0  -0.002552835825032
a1_g0  a1_g0  0.026060767763754
a1_g0  a0_hplus  -0.002490353950554
a1_g0  a1_hplus  0.022534834834614
a1_g0  a0_hperp  -0.001820074529064
a1_g0  a1_hperp  0.01651188871223
a1_g0  a0_htildepp  -0.001177418006902
a1_g0  a1_htildeplus  0.011033865520352
a1_g0  a1_htildeperp  0.01126751154106
a0_hplus  a0_fplus  0.00033994826705
a0_hplus  a1_fplus  -0.002668592029387
a0_hplus  a0_fperp  0.000458776280675
a0_hplus  a1_fperp  -0.003541695395716
a0_hplus  a0_f0  0.000216894876378
a0_hplus  a1_f0  -0.001942183339084
a0_hplus  a0_gpp  0.000181097056843
a0_hplus  a1_gplus  -0.001565153376268
a0_hplus  a1_gperp  -0.001593412096834
a0_hplus  a0_g0  0.000329146096846
a0_hplus  a1_g0  -0.002490353950554
a0_hplus  a0_hplus  0.000665240934443
a0_hplus  a1_hplus  -0.005265512418773
a0_hplus  a0_hperp  0.000326504458927
a0_hplus  a1_hperp  -0.002512535480822
a0_hplus  a0_htildepp  0.00016552429832
a0_hplus  a1_htildeplus  -0.001230986449321
a0_hplus  a1_htildeperp  -0.001220819509774
a1_hplus  a0_fplus  -0.002346688588597
a1_hplus  a1_fplus  0.022832681808978
a1_hplus  a0_fperp  -0.003322726349056
a1_hplus  a1_fperp  0.035027080660571
a1_hplus  a0_f0  -0.001500279488204
a1_hplus  a1_f0  0.014978401804797
a1_hplus  a0_gpp  -0.001321790380586
a1_hplus  a1_gplus  0.014226140535275
a1_hplus  a1_gperp  0.013991350061301
a1_hplus  a0_g0  -0.002184884829274
a1_hplus  a1_g0  0.022534834834614
a1_hplus  a0_hplus  -0.005265512418773
a1_hplus  a1_hplus  0.064352426469425
a1_hplus  a0_hperp  -0.00231071877227
a1_hplus  a1_hperp  0.023275008381411
a1_hplus  a0_htildepp  -0.001204463876859
a1_hplus  a1_htildeplus  0.011372670142205
a1_hplus  a1_htildeperp  0.011876405018888
a0_hperp  a0_fplus  0.000257154108335
a0_hperp  a1_fplus  -0.001994995098587
a0_hperp  a0_fperp  0.00033396192372
a0_hperp  a1_fperp  -0.002512607673246
a0_hperp  a0_f0  0.000181961152266
a0_hperp  a1_f0  -0.001607890246814
a0_hperp  a0_gpp  0.000146049791892
a0_hperp  a1_gplus  -0.001249267238973
a0_hperp  a1_gperp  -0.001279738497504
a0_hperp  a0_g0  0.000246784243765
a0_hperp  a1_g0  -0.001820074529064
a0_hperp  a0_hplus  0.000326504458927
a0_hperp  a1_hplus  -0.00231071877227
a0_hperp  a0_hperp  0.000295582907919
a0_hperp  a1_hperp  -0.00232830915488
a0_hperp  a0_htildepp  0.000136617210113
a0_hperp  a1_htildeplus  -0.001014063234686
a0_hperp  a1_htildeperp  -0.001001709848262
a1_hperp  a0_fplus  -0.001910925633734
a1_hperp  a1_fplus  0.017509618466289
a1_hperp  a0_fperp  -0.002557960498221
a1_hperp  a1_fperp  0.024078084159182
a1_hperp  a0_f0  -0.001391758541353
a1_hperp  a1_f0  0.014051839328383
a1_hperp  a0_gpp  -0.001116757758771
a1_hperp  a1_gplus  0.011523863078928
a1_hperp  a1_gperp  0.01156886523209
a1_hperp  a0_g0  -0.001781287766275
a1_hperp  a1_g0  0.01651188871223
a1_hperp  a0_hplus  -0.002512535480822
a1_hperp  a1_hplus  0.023275008381411
a1_hperp  a0_hperp  -0.00232830915488
a1_hperp  a1_hperp  0.024018156263622
a1_hperp  a0_htildepp  -0.001036141439039
a1_hperp  a1_htildeplus  0.009474615303563
a1_hperp  a1_htildeperp  0.009582842931446
a0_htildepp  a0_fplus  0.000158398925968
a0_htildepp  a1_fplus  -0.001252194120123
a0_htildepp  a0_fperp  0.000182470599486
a0_htildepp  a1_fperp  -0.001379281167683
a0_htildepp  a0_f0  0.000185011093114
a0_htildepp  a1_f0  -0.001651682904191
a0_htildepp  a0_gpp  0.000140809930338
a0_htildepp  a1_gplus  -0.001276806636567
a0_htildepp  a1_gperp  -0.001313434204275
a0_htildepp  a0_g0  0.000155140498103
a0_htildepp  a1_g0  -0.001177418006902
a0_htildepp  a0_hplus  0.00016552429832
a0_htildepp  a1_hplus  -0.001204463876859
a0_htildepp  a0_hperp  0.000136617210113
a0_htildepp  a1_hperp  -0.001036141439039
a0_htildepp  a0_htildepp  0.000175678086989
a0_htildepp  a1_htildeplus  -0.001534677043245
a0_htildepp  a1_htildeperp  -0.001555027249492
a1_htildeplus  a0_fplus  -0.001146465074956
a1_htildeplus  a1_fplus  0.011016743160653
a1_htildeplus  a0_fperp  -0.001334444970018
a1_htildeplus  a1_fperp  0.012511738076804
a1_htildeplus  a0_f0  -0.001225777054074
a1_htildeplus  a1_f0  0.016268697956114
a1_htildeplus  a0_gpp  -0.001095904601253
a1_htildeplus  a1_gplus  0.014367002352147
a1_htildeplus  a1_gperp  0.01561320350305
a1_htildeplus  a0_g0  -0.001168930421299
a1_htildeplus  a1_g0  0.011033865520352
a1_htildeplus  a0_hplus  -0.001230986449321
a1_htildeplus  a1_hplus  0.011372670142205
a1_htildeplus  a0_hperp  -0.001014063234686
a1_htildeplus  a1_hperp  0.009474615303563
a1_htildeplus  a0_htildepp  -0.001534677043245
a1_htildeplus  a1_htildeplus  0.025972912275855
a1_htildeplus  a1_htildeperp  0.023400952482408
a1_htildeperp  a0_fplus  -0.001146331772026
a1_htildeperp  a1_fplus  0.011180803671899
a1_htildeperp  a0_fperp  -0.001329376312014
a1_htildeperp  a1_fperp  0.012913748586673
a1_htildeperp  a0_f0  -0.001291946519102
a1_htildeperp  a1_f0  0.016326156120592
a1_htildeperp  a0_gpp  -0.00112602572984
a1_htildeperp  a1_gplus  0.014493998678559
a1_htildeperp  a1_gperp  0.015677921104868
a1_htildeperp  a0_g0  -0.001149493978124
a1_htildeperp  a1_g0  0.01126751154106
a1_htildeperp  a0_hplus  -0.001220819509774
a1_htildeperp  a1_hplus  0.011876405018888
a1_htildeperp  a0_hperp  -0.001001709848262
a1_htildeperp  a1_hperp  0.009582842931446
a1_htildeperp  a0_htildepp  -0.001555027249492
a1_htildeperp  a1_htildeplus  0.023400952482408
a1_htildeperp  a1_htildeperp  0.023618269456006


==> anc/LambdabLambda_results.dat <==
a0_fplus  0.4220840771427
a1_fplus  -1.1385668716529
a0_fperp  0.51820088929706
a1_fperp  -1.3495114114751
a0_f0  0.37254294921251
a1_f0  -0.93893800242326
a0_gpp  0.35627001295791
a1_gplus  -1.0612467428431
a1_gperp  -1.1357000804652
a0_g0  0.40279563255158
a1_g0  -1.0290493858363
a0_hplus  0.49599719500981
a1_hplus  -1.1275136739815
a0_hperp  0.38763266069053
a1_hperp  -0.96229696628603
a0_htildepp  0.34026877180649
a1_htildeplus  -0.7696942981475
a1_htildeperp  -0.80082045409023

